Camera Calibration: a USU Implementation

The task of camera calibration is to estimate the intrinsic and extrinsic parameters of a camera model. Though there are some restricted techniques to infer the 3-D information about the scene from uncalibrated cameras, effective camera calibration procedures will open up the possibility of using a wide range of existing algorithms for 3-D reconstruction and recognition. The applications of camera calibration include vision-based metrology, robust visual platooning and visual docking of mobile robots where the depth information is important.

==> codes.m <==
% ------------------------------------------------------
% main file
% suggested file name - myfminunc_rational.m
clear;

global yd;
global model;

load model_microsoft.dat;
load x0_microsoft.dat;
load yd_microsoft.dat;
yd = yd_microsoft;
model = model_microsoft;
total_1 = f1to10cases(x0_microsoft);
save total_1;


load model_desktop.dat;
load x0_desktop.dat;
load yd_desktop.dat;
yd = yd_desktop;
model = model_desktop;
total_2 = f1to10cases(x0_desktop);
save total_2;


load x0_odis.dat;
load yd_odis.dat;
yd = yd_odis;
total_3 = f1to10cases(x0_odis);
save total_3;

% -----------------------------------------------------------
% called by the main file
% suggested file name: f1to10cases.m
function total = f1to10cases(x0)

global order;
global image_number;
global yd;
global model;

image_number = 5;

total = [];
for order = 1 : 2
switch order
    case 1
        init_k = 0;
    case 2
        init_k = 0;
    case 3
        init_k = [0, 0]';
    case 4
        init_k = [0, 0]';
    case 5
        init_k = 0.0;
    case 6
        init_k = 0.0;
    case 7
        init_k = [-0.0, 0.0]';
    case 8
        init_k = [0.0, 0.0]';
    case 9
        init_k = [-0.0, 0.0, 0.0]';
    case 10
        init_k = [-0.0, 0.0, 0.0]';
end

x0_local = [x0(1:5); init_k; x0(8:length(x0))];

F = myfun_general_rational(x0_local);

options = optimset('Display','iter','LargeScale','off', 'MaxFunEvals', 8000, 'TolX', 10^(-5),  'TolFun', 10^(-5), 'MaxIter', 120);

x = fminunc('myfun_general_rational', x0_local, options);

F = myfun_general_rational(x);

total = [total; [order, F, init_k', zeros(38 - length(x),1)', x(6:length(x) - 30)', zeros(38 - length(x), 1)', x(1:5)']];

end

% ---------------------------------------------
% called by f1to10cases()
% suggested file name: myfun_general_rational.m
function F = myfun_general_rational(x, Prob)

global order;
global image_number;
global yd;
global model;

%restore A
A = [x(1), x(2), x(3);
    0, x(4), x(5);
    0 0 1];

%distortion coeffs
k_start  = 6;
k_length = length(x) - 5 - image_number * 6;
k = x(k_start: k_start + k_length - 1);

%restore RT_ALL
RT_ALL = [];
for i = 1 : image_number
    r = x((i-1)*6+1+k_start + k_length - 1: (i-1)*6+3+k_start + k_length - 1);
    t = x((i-1)*6+4+k_start + k_length - 1: (i-1)*6+6+k_start + k_length - 1);
    R = r2r(r);
    RT_ALL((i-1)*3+1:i*3,1:4) = [R,t];
end

im_coor_all = [];

NUM = length(model);
for i = 1 : image_number
    RT = [];
    RT = RT_ALL((i-1)*3+1: i * 3, :); 
    im_coor = (RT * model')';

    im_coor(:,1) = im_coor(:,1) ./ im_coor(:,3);
    im_coor(:,2) = im_coor(:,2) ./ im_coor(:,3);
    im_coor(:,3) = ones(length(im_coor), 1);
    
    im_coor_all = [im_coor_all; im_coor(:,1:2)];
    
    uv = (A * im_coor')';
    r = sqrt(im_coor(:,1).^2 + im_coor (:,2).^2);
    
    fr = 0;
    switch order
        case 1
            fr = 1 + k(1) .* r;
        case 2
            fr = 1 + k(1) .* r.^2;
        case 3
            fr = 1 + k(1) .* r + k(2) .* r.^2;
        case 4
            fr = 1 + k(1) .* r.^2 + k(2) .* r.^4;           
        case 5
            fr =  1 ./ ( 1 + k(1) .* r);
        case 6
            fr =  1 ./ ( 1 + k(1) .* r.^2);
        case 7
            fr =  (1 + k(1) .* r) ./ ( 1 + k(2) .* r.^2);
        case 8
            fr =  1 ./ ( 1 + k(1) .* r + k(2) .* r.^2);
        case 9
            fr =  (1 + k(1) .* r) ./ ( 1 + k(2) .* r + k(3) .* r .^2);
        case 10
            fr =  (1 + k(1) .* r.^2) ./ ( 1 + k(2) .* r + k(3) .* r .^2);
    end

    distorted_u  = A(1,3) + (uv(:,1) - A(1,3)) .* fr;
    distorted_v  = A(2,3) + (uv(:,2) - A(2,3)) .* fr;

    delt = [distorted_u, distorted_v] - yd((i-1)*NUM + 1 : i*NUM, 1:2);
    F((i-1)*NUM+1: i * NUM) = delt(:,1) .^ 2 + delt(:,2) .^ 2;
        
%     only for plot
%     distorted_u = distorted_u - ones(length(distorted_u),1) * A(1,3);
%     distorted_v = distorted_v - ones(length(distorted_u),1) * A(2,3);
%     ydp((i-1)*NUM+1: i*NUM,1:2) = yd((i-1)*NUM+1: i*NUM,1:2) - ones(length(distorted_u),1) * [A(1,3) A(2,3)];
%     uv(:,1:2) = uv(:,1:2) - ones(length(distorted_u),1) * [A(1,3) A(2,3)];
% 
%     figure;
%     %plot(uv(:,1), -uv(:,2), 'b.'); hold on;
%     plot(distorted_u, -distorted_v, 'r.'); hold on;
%     plot(ydp((i-1)*NUM+1: i*NUM,1), -ydp((i-1)*NUM+1:i*NUM,2), '.');
%     legend('udvd', 'yd'); axis equal;
%         
end
F = sum(F);

% ----------------------------------
% called by myfun_general_rational()
% suggested file name: r2r.m
function out = r2r(R)

[M,N] = size(R);

if(M == 3 & N ==3)

    ebeit = atan2(sqrt(R(3,1) * R(3,1) + R(3,2) * R(3,2)), R(3,3));

    ealpha = atan2(R(2,3)/sin(ebeit), R(1,3) /sin(ebeit));

    egama = atan2(R(3,2) /sin(ebeit), -R(3,1)/ sin(ebeit));

    out = [egama, ebeit, ealpha];
else
    out = rz(R(3)) * ry(R(2)) * rz(R(1));
end  

% ----------------------------------
% called by r2r()
% suggested file name: rx.m
function R = rx(angle)

R  = [
    1 0 0
    0 cos(angle) -sin(angle)
    0 sin(angle) cos(angle) 
];

%----------------------------------
% called by r2r()
% suggested file name: ry.m
function R = ry(angle)

R = [cos(angle) 0 sin(angle)
    0 1 0
    -sin(angle) 0 cos(angle)];


%------------------------------------
% called by r2r()
% suggested file name: rz.m
function R = rz(angle)

R = [cos(angle) -sin(angle) 0
    sin(angle) cos(angle) 0
    0 0 1];

%-----------------------------------
